Ranking, and other Properties, of Elite Swimmers using Extreme Value Theory

The International Swimming Federation (FINA) uses a very simple points system with the aim to rank swimmers across all Olympic events. The points acquired is a function of the ratio of the recorded time and the current world record for that event. With some world records considered "better" than others however, bias is introduced between events, with some being much harder to attain points where the world record is hard to beat. A model based on extreme value theory will be introduced, where swim-times are modelled through their rate of occurrence, and with the distribution of the best times following a generalised Pareto distribution. Within this framework, the strength of a particular swim is judged based on its position compared to the whole distribution of swim-times, rather than just the world record. This model also accounts for the date of the swim, as training methods improve over the years, as well as changes in technology, such as full body suits. The parameters of the generalised Pareto distribution, for each of the 34 individual Olympic events, will be shown to vary with a covariate, leading to a novel single unified description of swim quality over all events and time. This structure, which allows information to be shared across all strokes, distances, and genders, improves the predictive power as well as the model robustness compared to equivalent independent models. A by-product of the model is that it is possible to estimate other features of interest, such as the ultimate possible time, the distribution of new world records for any event, and to correct swim times for the effect of full body suits. The methods will be illustrated using a dataset of the best 500 swim-times for each event in the period 2001-2018.

==> data_code/model_tidy.R <==
# gamma.interval refers to the time intervals at which the swim suits apply
# mu, sigma and xi are the standard extreme point process parameters
# beta governs the trend over time. 
# gamma1 and gamma2 govern the two swimsuits respectively.

intensity.function.twosuit <- function(t,mu.0,sigma.0,xi,beta,gamma1,gamma2,threshold,gamma.interval){
  #t in the form of shifted and scaled covariate.
  
  a <- xi*(threshold-(mu.0+(beta*t + (gamma1* I((t <gamma.interval[2])& (t > gamma.interval[1]))) +
                              (gamma2* I((t <gamma.interval[3])& (t >= gamma.interval[2]))) )))
  b <- sigma.0 + xi*beta*t + xi*(gamma1* I((t <gamma.interval[2])& (t > gamma.interval[1]))) +
    xi*(gamma2* I((t <gamma.interval[3])& (t >= gamma.interval[2])))
  
  if(any(a < 0)  |  any(b< 0)){
    
    z <- rep(1000000000,length(t))
    
  }else{
    z <- ( 1+exp(log(a) - log(b)) )^(-1/xi) 
  }
  
  
  return(z)
}

intensity.function.onesuit <- function(t,mu.0,sigma.0,xi,beta,gamma,threshold,gamma.interval){
  #t in the form of shifted and scaled covariate.
  
  a <- xi*(threshold-(mu.0+(beta*t + (gamma* I((t <gamma.interval[2])& (t > gamma.interval[1]))) )))
  b <- sigma.0 + xi*beta*t + xi*(gamma* I((t <gamma.interval[2])& (t > gamma.interval[1])))
  
  if(any(a < 0)  |  any(b< 0)){
    #print("a < 0")
    
    z <- rep(1000000000,length(t))
    
  }else{
    z <- ( 1+exp(log(a) - log(b)) )^(-1/xi) 
  }
  
  
  return(z)
}

point_process_likelihood_twosuit <- function(params,data, t, t.range,threshold,suit.start.end, event){
  #suit.start.end governs the points at which to start including suit effects (data is ordered by time)
  # for example if suit.start.end = c(20,25,29), then points 21:25 have suit1 effect, and points 26:29
  # have suit2 effect. In the one suit model case, then points 21:29 have suit1 effect.
  
  
  mu.0 <- params[1]
  sigma.0 <- params[2]
  xi <- params[3]
  beta <- params[4]
  gamma1 <- params[5]
  gamma2 = params[6]
  
  gamma.interval <- c(t[suit.start.end[1]], t[suit.start.end[2]], t[suit.start.end[3]])
  
  mu_t <- mu.0+(beta*t) + (gamma1* I((t <t[suit.start.end[2]])& (t > t[suit.start.end[1]]))  ) + 
    (gamma2* I((t <t[suit.start.end[3]])& (t >= t[suit.start.end[2]]))  )
  
  sigma_t <- sigma.0 + (xi*beta*t) + (xi*gamma1* I((t <t[suit.start.end[2]])& (t > t[suit.start.end[1]]))  ) + 
    (xi*gamma2* I((t <t[suit.start.end[3]])& (t >= t[suit.start.end[2]]))  )
  
  temp <- 1+xi*(data-mu_t)/sigma_t
  temp2 <- 1+xi*(threshold-mu_t)/sigma_t
  if(any(temp <= 0)){
    #catches any numerical issues.
    z <- -123456
  }else if(any(temp2 <=0)){
    z <- -234567
  }else{
    
    z.int <- integrate(f = intensity.function.twosuit, lower = t.range[1],upper = t.range[2], 
                       mu.0=mu.0, sigma.0=sigma.0, xi=xi, beta=beta, gamma1=gamma1, gamma2 = gamma2,
                       threshold=threshold, gamma.interval=gamma.interval, stop.on.error=F)
    z.int.val <- z.int$value
    
    z <- -z.int.val + sum( log( (1+xi*(data-0.005-mu_t)/sigma_t)^(-1/xi) - (1+xi*(data+0.005-mu_t)/sigma_t)^(-1/xi) ))
    #this likelihood accounts for the censoring in my data, which was +/- 0.005
  }
  return(z)
}

point_process_likelihood_onesuit <- function(params,data, t, t.range,threshold,suit.start.end, event){
  
  mu.0 <- params[1]
  sigma.0 <- params[2]
  xi <- params[3]
  beta <- params[4]
  gamma <- params[5]
  
  gamma.interval <- c(t[suit.start.end[1]], t[suit.start.end[2]])
  
  mu_t <- mu.0+(beta*t) + (gamma* I((t <t[suit.start.end[2]])& (t > t[suit.start.end[1]]))  )
  sigma_t <- sigma.0 + (xi*beta*t) + (xi*gamma* I((t <t[suit.start.end[2]])& (t > t[suit.start.end[1]]))  )
  
  temp <- 1+xi*(data-mu_t)/sigma_t
  temp2 <- 1+xi*(threshold-mu_t)/sigma_t
  if(any(temp <= 0)){
    z <- -123456
  }else if(any(temp2 <=0)){
    z <- -234567
  }else{
    
    z.int <- integrate(f = intensity.function.onesuit, lower = t.range[1],upper = t.range[2], 
                       mu.0=mu.0, sigma.0=sigma.0, xi=xi, beta=beta, gamma=gamma, threshold=threshold,
                       gamma.interval=gamma.interval, stop.on.error=F)
    z.int.val <- z.int$value
    
    z <- -z.int.val + sum( log( (1+xi*(data-0.005-mu_t)/sigma_t)^(-1/xi) - (1+xi*(data+0.005-mu_t)/sigma_t)^(-1/xi) ))
    
  }
  return(z)
}

seperateEventModel <- function(events=1:34,
                               
                               data.in,#the full dataset with scaled and centered dates (covariates), 
                               #data for each event is ordered by date [important!].
                               data.dates,#contains raw data on dates
                               print.pars = T,
                               initial_fit,# This determines the initial parameters. For best results,
                               # these initial parameters should be based on some simple GEV fit to the data,
                               # to aid convergence, otherwise it is easy to get stuck in local minima,
                               # but they theoretically can be set to any values which return an initial 
                               # feasible solution.
                               iter=5000000, method.in = "Nelder-Mead"){
  print("seperateEventModel")
  start3.0 <- Sys.time()

  #initial parameters
  mu0.vec <- initial_fit[3,3,events]
  sigma0.vec <- initial_fit[3,4,events]
  xi <-  initial_fit[3,5,events]
  beta <-  initial_fit[3,6,events]
  gamma1 <-  initial_fit[3,7,events]
  gamma2 = gamma1
  
  #specific to my data, includes time, dates and thresholds for each (of the 34) events.
  data.go <- data.in$data.go
  covariates <- data.in$covariates
  thresh <- data.in$thresholds
  suit.points <- array(dim=c(34, 4))
  suit.points[,1] <- 1:34
  for(i in 1:34){
    #works out which swim_times to apply the suit parameters to.
    suit.points[i,2] <- min(which(abs(as.numeric(sort(data.dates[[i]])) - as.numeric(as.POSIXct("2008-02-01"))) == 
                                    min(abs(as.numeric(sort(data.dates[[i]])) - as.numeric(as.POSIXct("2008-02-01"))))))
    suit.points[i,3] <- min(which(abs(as.numeric(sort(data.dates[[i]])) - as.numeric(as.POSIXct("2009-02-01"))) == 
                                    min(abs(as.numeric(sort(data.dates[[i]])) - as.numeric(as.POSIXct("2009-02-01"))))))
    suit.points[i,4] <- max(which(abs(as.numeric(sort(data.dates[[i]])) - as.numeric(as.POSIXct("2010-01-01"))) == 
                                    min(abs(as.numeric(sort(data.dates[[i]])) - as.numeric(as.POSIXct("2010-01-01"))))))
  }
  lik_val <- c()
  lik_par<-matrix(NA, nrow=length(events),ncol=8)
  for(i in 1:length(events)){
    # This should be parallelised if you have sufficient computing power. (use an apply function.)
    print("-----------------------------")
    
    one_suit_likelihood <-optim(par= c(mu0.vec[i], sigma0.vec[i], xi[i], beta[i], gamma1[i]),
                                fn = point_process_likelihood_onesuit , data=data.go[events[i],], threshold=thresh[events[i]],
                                t=covariates[events[i],], suit.start.end =  suit.points[events[i],c(2,4)],
                                t.range = c(min(covariates), max(covariates)), event=events[i],
                                control=list(fnscale=-1, maxit=iter),method = method.in) 
    
    print(c(paste0("initial_gamma for event: ",i),gamma1[i],gamma2[i]))
    
    pars.in = c(one_suit_likelihood$par, one_suit_likelihood$par[5])
    two_suit_likelihood <-optim(par= pars.in,
                         fn = point_process_likelihood_twosuit , data=data.go[events[i],], threshold=thresh[events[i]],
                         t=covariates[events[i],], suit.start.end =  suit.points[events[i],2:4],
                         t.range = c(min(covariates), max(covariates)), event=events[i],
                         control=list(fnscale=-1, maxit=iter),method = method.in)
    if( two_suit_likelihood$convergence==10){
      print("Did not converge under Nelder-Mead. Trying BFGS")
      two_suit_likelihood <-optim(par= pars.in,
                           fn = point_process_likelihood_twosuit , data=data.go[events[i],], threshold=thresh[events[i]],
                           t=covariates[events[i],], suit.start.end =  suit.points[events[i],2:4],
                           t.range = c(min(covariates), max(covariates)), event=events[i],
                           control=list(fnscale=-1, maxit=iter),method = "BFGS")
      # If you're still getting convergence issues, there are many other methods to choose from too.
    }
    
    # prints the suit parameters under both the one suit model and twosuit model for comparison.
    print(c(paste0("onesuit_gamma for event: ",i),one_suit_likelihood$par[5]))
    print(c(paste0("twosuit_gamma for event: ",i),two_suit_likelihood$par[c(5,6)]))
    
    # This should ALWAYS be non-negative. If not, then there is some bug/convergence issues.
    print(paste0("Likelihood_improvement:",two_suit_likelihood$value- one_suit_likelihood$value))
    lik_val[i] <- two_suit_likelihood$value  
    lik_par[i,c(1:6)] <- two_suit_likelihood$par
    if(two_suit_likelihood$convergence!=0){
      paste0("error: not converged for event ", i)
      print(two_suit_likelihood$convergence)
    }
  }
  lik_par[,8] <- lik_val
  sigmatilde <- lik_par[,2] + lik_par[,3]*(thresh[events]-lik_par[,1])#sig_tild is the GPD scale parameter.
  lik_par[,7] <- sigmatilde
  
  colnames(lik_par) <- c("mu.0", "sigma.0", "xi", "beta", "gamma1", "gamma2", "sig.tild","log likelihood")
  convergence <- two_suit_likelihood$convergence
  
  if(print.pars==T){
    print("convergence:")
    print(convergence)
    print("log likelihood:")
    print(sum(lik_val))
    print("parameters: ")
    print(lik_par)
  }
  print(Sys.time() - start3.0)
  print("--------------------------------")
  return(list("pars"=lik_par,"full_suit_period" = suit.points, "input_parameters" = initial_fit))
}


